Functional data clustering via information maximization

A new method for clustering functional data is proposed via information maximization. The proposed method learns a probabilistic classifier in an unsupervised manner so that mutual information (or squared loss mutual information) between data points and cluster assignments is maximized. A notable advantage of this proposed method is that it only involves continuous optimization of model parameters, which is simpler than discrete optimization of cluster assignments and avoids the disadvantages of generative models. Unlike some existing methods, the proposed method does not require estimating the probability densities of Karhunen-Lo`eve expansion scores under different clusters and also does not require the common eigenfunction assumption. The empirical performance and the applications of the proposed methods are demonstrated by simulation studies and real data analyses. In addition, the proposed method allows for out-of-sample clustering, and its effect is comparable with that of some supervised classifiers.

==> ThreeTimeSplineDoc.cpp <==
// ThreeTimeSplineDoc.cpp : implementation of the CThreeTimeSplineDoc class
//

#include "stdafx.h"
#include "ThreeTimeSpline.h"

#include "ThreeTimeSplineDoc.h"

#ifdef _DEBUG
#define new DEBUG_NEW
#undef THIS_FILE
static char THIS_FILE[] = __FILE__;
#endif

/////////////////////////////////////////////////////////////////////////////
// CThreeTimeSplineDoc

IMPLEMENT_DYNCREATE(CThreeTimeSplineDoc, CDocument)

BEGIN_MESSAGE_MAP(CThreeTimeSplineDoc, CDocument)
	//{{AFX_MSG_MAP(CThreeTimeSplineDoc)
	ON_COMMAND(ID_FILE_OPEN, OnFileOpen)
	//}}AFX_MSG_MAP
END_MESSAGE_MAP()

/////////////////////////////////////////////////////////////////////////////
// CThreeTimeSplineDoc construction/destruction

CThreeTimeSplineDoc::CThreeTimeSplineDoc()
{
	// TODO: add one-time construction code here

}

CThreeTimeSplineDoc::~CThreeTimeSplineDoc()
{
}

BOOL CThreeTimeSplineDoc::OnNewDocument()
{
	if (!CDocument::OnNewDocument())
		return FALSE;

	// TODO: add reinitialization code here
	// (SDI documents will reuse this document)

	return TRUE;
}



/////////////////////////////////////////////////////////////////////////////
// CThreeTimeSplineDoc serialization

void CThreeTimeSplineDoc::Serialize(CArchive& ar)
{
	if (ar.IsStoring())
	{
		// TODO: add storing code here
	}
	else
	{
		// TODO: add loading code here
	}
}

/////////////////////////////////////////////////////////////////////////////
// CThreeTimeSplineDoc diagnostics

#ifdef _DEBUG
void CThreeTimeSplineDoc::AssertValid() const
{
	CDocument::AssertValid();
}

void CThreeTimeSplineDoc::Dump(CDumpContext& dc) const
{
	CDocument::Dump(dc);
}
#endif //_DEBUG

/////////////////////////////////////////////////////////////////////////////
// CThreeTimeSplineDoc commands

void CThreeTimeSplineDoc::OnFileOpen() 
{
	// TODO: Add your command handler code here
	CFileDialog OpenFile(TRUE,  "txt" , NULL, OFN_HIDEREADONLY | OFN_OVERWRITEPROMPT, "点云文件(*.txt)|*.txt");
	OpenFile.m_ofn.lpstrTitle ="打开二进制点云数据";
	
	if(OpenFile.DoModal() == IDCANCEL)
		return;
	FILE* fp;
	if((fp=fopen(OpenFile.GetFileName(),"rb"))==NULL)
	{
		AfxMessageBox("Open file error!");
		return;
	}

	ReadText(fp);


	
}

void CThreeTimeSplineDoc::ReadText(FILE *fp)
{
	CThreeBSpline Spline;
	CString LineBuf,Res;
	int num;
	while(!feof(fp))
	{
		fscanf(fp,"%s",LineBuf.GetBuffer(26));
		LineBuf.ReleaseBuffer();
		Res=LineBuf.SpanExcluding("01234567890.+-");//获取参数指定的字符串在当前字符里面第一次出现的位置,并返回,并返回第一次出现的位置之前的字符!,如果无法找到,返回当前字符

		if(Res.IsEmpty() && (!LineBuf.IsEmpty()) )
			Spline.m_Count++;
	}
	Spline.m_Count=Spline.m_Count/4;
	
	Spline.pPoint=new _point[Spline.m_Count];
    rewind(fp);  
	for (int i = 0;i < Spline.m_Count;i++)
	{
		fscanf(fp,"%d %lf %lf %lf\n",&num,&Spline.pPoint[i].x,&Spline.pPoint[i].y,&Spline.pPoint[i].z);
		
	}
	
	fclose(fp);
	//Spline.m=3;
	Spline.ResultCalcu(3,3);

}

